vMF-Contact: Uncertainty-aware Evidential Learning for Probabilistic Contact-grasp in Noisy Clutter

Grasp learning in noisy environments, such as occlusions, sensor noise, and out-of-distribution (OOD) objects, poses significant challenges. Recent learning-based approaches focus primarily on capturing aleatoric uncertainty from inherent data noise. The epistemic uncertainty, which represents the OOD recognition, is often addressed by ensembles with multiple forward paths, limiting real-time application. In this paper, we propose an uncertainty-aware approach for 6-DoF grasp detection using evidential learning to comprehensively capture both uncertainties in real-world robotic grasping. As a key contribution, we introduce vMF-Contact, a novel architecture for learning hierarchical contact grasp representations with probabilistic modeling of directional uncertainty as von Mises-Fisher (vMF) distribution. To achieve this, we analyze the theoretical formulation of the second-order objective on the posterior parametrization, providing formal guarantees for the model's ability to quantify uncertainty and improve grasp prediction performance. Moreover, we enhance feature expressiveness by applying partial point reconstructions as an auxiliary task, improving the comprehension of uncertainty quantification as well as the generalization to unseen objects. In the real-world experiments, our method demonstrates a significant improvement by 39% in the overall clearance rate compared to the baselines. The code is available under: https://github.com/YitianShi/vMF-Contact/

==> plot.py <==
import os, sys
import pandas as pd
import seaborn as sns
from matplotlib import pyplot
import matplotlib.pyplot as plt
import numpy as np
import argparse
from datetime import datetime
import time, glob, csv
import pandas as pd

# time
current_time = time.time()
# set sns style
sns.set(style="darkgrid", font_scale=1.7)


# helpers
def smooth(scalars, weight):  # Weight between 0 and 1
    last = scalars[0]  # First value in the plot (first timestep)
    smoothed = list()
    for point in scalars:
        smoothed_val = last * weight + (1 - weight) * point  # Calculate smoothed value
        smoothed.append(smoothed_val)                        # Save it
        last = smoothed_val                                  # Anchor the last smoothed value

    return smoothed

def create_lineplot(df, a4_dims, current_time, exp, tag = None):
    temp_ = df
    print (temp_.head())
    fig, ax = pyplot.subplots(figsize=a4_dims)
    sns.lineplot(data=temp_, x="Step", y="Success Rate", 
                 hue="Method" if exp==1 else "Online training steps") # turn this into error_bar="se", standardeviation of the mean estimator
    #ax.set_xticklabels(ax.get_xticklabels(),rotation = 30)
    plt.legend(loc='lower right').set_draggable(True)
    

    xscale = np.max(np.asarray(temp_['Step'])) > 5e3
    if xscale:
        # Just some formatting niceness: x-axis scale in scientific notation if max x is large
        plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
    plt.tight_layout(pad=0.5)
    str_time = datetime.utcfromtimestamp(current_time).strftime('%Y-%m-%d_%H:%M:%S')
    fig.savefig(f"{tag}.png")
    
def create_barplot(df, a4_dims, current_time, exp, tag = None, bottom = 0.35):
    temp_ = df
    print (temp_.head())
    fig, ax = pyplot.subplots(figsize=a4_dims)
    splot = sns.barplot(data=temp_, x="Method" if exp in (1,3) else "Online training steps", 
                        y="Success Rate", width=.5
                        #, errorbar=("pi", 30)
                        , capsize=.2
                        , ci=None if exp == 2 else "deprecated"
                        ) # turn this into error_bar="se", standardeviation of the mean estimator
    
    #ax.set_xticklabels(ax.get_xticklabels(),rotation = 30)
    axes = splot.axes
    axes.set_ylim(bottom, 1.0)
   
    for g in splot.patches:
        splot.annotate(format(g.get_height()*100, '.1f')+"%",
                    (g.get_x() + g.get_width() / 2., (g.get_height() + bottom) / 2.),
                    ha = 'center', va = 'bottom',
                    xytext = (0, 9),
                    textcoords = 'offset points')
        
    plt.legend(loc='lower right').set_draggable(True)

    xscale = np.max(np.asarray(temp_['Step'])) > 5e3
    if xscale:
        # Just some formatting niceness: x-axis scale in scientific notation if max x is large
        plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
    plt.tight_layout(pad=0.5)
    str_time = datetime.utcfromtimestamp(current_time).strftime('%Y-%m-%d_%H:%M:%S')
    if exp == 2:
        sns.lineplot(data = temp_, marker='o',x="Method" if exp in (1,3) else "Online training steps", y="Success Rate")
    fig.savefig(f"{tag}.png")

def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument('--width', default=7, type=float)
    parser.add_argument('--height', default=10, type=float)
    args = parser.parse_args()
    return args

def main():

    args = parse_args()
    a4_dims = (args.width, args.height)

    path = "experiments.xls"
    df = pd.ExcelFile(path)

    # Plot groups
    METHOD_LIST = df.sheet_names[2:]

    # Uncertainty method comparision
    MV =METHOD_LIST[:6]
    QR =METHOD_LIST[6:12]

    # Ablation studies on the online learning steps
    AB_MV_S =METHOD_LIST[20:27]
    AB_QR_S =METHOD_LIST[27:]

    # Ablation studies on the quantile head
    AB_QR_10 =METHOD_LIST[6:8] + METHOD_LIST[9:10] + METHOD_LIST[11:12]
    AB_QR_20 =METHOD_LIST[12:16]
    AB_QR_100 =METHOD_LIST[16:20]


    # Experiment groups
    Exp1 = [MV,QR]
    Exp2 = [AB_MV_S, AB_QR_S]
    Exp3 = [AB_QR_10, AB_QR_20, AB_QR_100]
    Exps = [Exp1, Exp2, Exp3]

    num = 1
    for Exp in Exps:
        num2 = 1
        for Group in Exp:
            step_list = []
            success_rate_list = []
            episode_list = []
            method_list = []
            for mem in Group:
            
                success_rate_method_list = pd.read_excel(path, mem, header=None).T.astype('float32').values.tolist()

                for k in [" 100", " 10"," 20"]:
                    mem = mem.replace(k, "")
                mem = mem.replace("quantile","")
                mem = mem.replace("epi","epistemic")
                mem = mem.replace("ale","aleatoric")
                mem = "\n".join(mem.split(" "))
                
                # using_method += " steps" if abl else ""
                for episode_index, success_rate_episode in enumerate(success_rate_method_list):
                    for step_index, success_rate in enumerate(success_rate_episode):
                        step_list.append(step_index + 1)
                        success_rate_list.append(success_rate)
                        episode_list.append(episode_index)
                        
                        
                        method_list.append(mem)

            temp_df = pd.DataFrame(list(zip(step_list, success_rate_list, episode_list, method_list)), \
                                            columns=['Step', 'Success Rate', "Episode", "Method" if num in (1,3) else "Online training steps"])
            final = temp_df[temp_df['Step'] == 25]

            print (temp_df.head())
            
            temp_df = temp_df.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
            final = final.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
            if num != 3:
                method_list = [" ".join(mem.split("\n")) for mem in method_list]
                temp_df = pd.DataFrame(list(zip(step_list, success_rate_list, episode_list, method_list)), \
                                            columns=['Step', 'Success Rate', "Episode", "Method" if num in (1,3) else "Online training steps"])
                temp_df = temp_df.sort_values(by ='Method' if num in (1,3) else "Online training steps").sort_index()
                create_lineplot(temp_df, a4_dims, current_time, num, f"Exp_{num}_Group_{num2}_line")
            create_barplot(final, a4_dims, current_time, num, f"Exp_{num}_Group_{num2}_bar")
            plt.clf()
            num2 += 1 
        num += 1 

if __name__ == '__main__':
    main()


